How Not To Do Mean-Variance Analysis

We use the 2014 market history of two high-returning biotechnology exchange-traded funds to illustrate how ex post mean-variance analysis should not be done. Unfortunately, the way it should not be done is the way it generally is done -- to our knowledge.

==> anc/FXUZC7.csv <==
date,FBT,XBI,UIP,UIP2,UIP3,ZNS,CRP
2013-12-31,100.00000,100.00000,100.00000,100.00000,100.00000,100.00000,100.00000
2014-01-02,100.43400,100.49200,100.44850,100.46300,100.47750,100.41920,100.44850
2014-01-03, 99.87000,100.16900, 99.94475,100.01950,100.09425, 99.79371, 99.94472
2014-01-06, 99.53700, 99.01700, 99.40700, 99.27700, 99.14700, 99.66968, 99.40743
2014-01-07,101.31500,101.39800,101.33575,101.35650,101.37725,101.29382,101.33679
2014-01-08,102.80400,104.03200,103.11100,103.41800,103.72500,102.49068,103.11189
2014-01-09,104.12000,111.85100,106.05275,107.98550,109.91825,102.14745,106.03930
2014-01-10,106.24500,117.98000,109.17875,112.11250,115.04625,103.25083,109.11507
2014-01-13,104.01900,115.71400,106.94275,109.86650,112.79025,101.03504,106.87653
2014-01-14,108.51400,116.38200,110.48100,112.44800,114.41500,106.50649,110.49464
2014-01-15,108.71600,117.03500,110.79575,112.87550,114.95525,106.59342,110.80390
2014-01-16,110.14700,119.42400,112.46625,114.78550,117.10475,107.77999,112.46321
2014-01-17,110.11900,120.32300,112.67000,115.22100,117.77200,107.51547,112.65342
2014-01-21,112.60500,122.90300,115.17950,117.75400,120.32850,109.97748,115.16472
2014-01-22,112.08400,122.50400,114.68900,117.29400,119.89900,109.42535,114.67162
2014-01-23,112.34500,122.46500,114.87500,117.40500,119.93500,109.76290,114.86276
2014-01-24,108.26800,118.34900,110.78825,113.30850,115.82875,105.69585,110.77136
2014-01-27,105.92700,113.37900,107.79000,109.65300,111.51600,104.02563,107.81207
2014-01-28,107.90700,116.79000,110.12775,112.34850,114.56925,105.64052,110.13438
2014-01-29,107.30000,115.39900,109.32475,111.34950,113.37425,105.23355,109.34180
2014-01-30,110.42200,118.08000,112.33650,114.25100,116.16550,108.46807,112.36292
2014-01-31,108.78900,115.36900,110.43400,112.07900,113.72400,107.11012,110.47171
2014-02-03,105.11700,110.09200,106.36075,107.60450,108.84825,103.84764,106.41186
2014-02-04,105.85400,111.64400,107.30150,108.74900,110.19650,104.37669,107.34645
2014-02-05,104.85700,109.47000,106.01025,107.16350,108.31675,103.68000,106.06558
2014-02-06,104.48100,108.75600,105.54975,106.61850,107.68725,103.39024,105.60738
2014-02-07,108.57200,114.90000,110.15400,111.73600,113.31800,106.95742,110.20024
2014-02-10,110.75500,118.16400,112.60725,114.45950,116.31175,108.86461,112.64466
2014-02-11,112.11300,119.83100,114.04250,115.97200,117.90150,110.14377,114.07783
2014-02-12,112.57600,120.11500,114.46075,116.34550,118.23025,110.65244,114.49875
2014-02-13,113.86200,121.49000,115.76900,117.67600,119.58300,111.91573,115.80740
2014-02-14,112.92300,119.40100,114.54250,116.16200,117.78150,111.27015,114.59330
2014-02-18,115.90100,122.50400,117.55175,119.20250,120.85325,114.21626,117.60435
2014-02-19,114.13700,120.48400,115.72375,117.31050,118.89725,112.51757,115.77710
2014-02-20,116.69600,123.69400,118.44550,120.19500,121.94450,114.91047,118.49508
2014-02-21,118.34300,126.26000,120.32225,122.30150,124.28075,116.32299,120.36391
2014-02-24,119.57200,127.88800,121.65100,123.73000,125.80900,117.45019,121.68940
2014-02-25,126.40900,130.95200,127.54475,128.68050,129.81625,125.24986,127.63682
2014-02-26,123.90900,130.57600,125.57575,127.24250,128.90925,122.20793,125.65199
2014-02-27,123.38800,131.07500,125.30975,127.23150,129.15325,121.42667,125.37579
2014-02-28,120.61300,125.74500,121.89600,123.17900,124.46200,119.30358,121.98645
2014-03-03,121.30700,125.43000,122.33775,123.36850,124.39925,120.25502,122.43648
2014-03-04,123.75000,128.61000,124.96500,126.18000,127.39500,122.50998,125.06182
2014-03-05,123.80700,128.14900,124.89250,125.97800,127.06350,122.69915,124.99295
2014-03-06,120.74300,124.12400,121.58825,122.43350,123.27875,119.88034,121.69147
2014-03-07,120.91600,123.54100,121.57225,122.22850,122.88475,120.24624,121.67934
2014-03-10,121.43700,124.00200,122.07825,122.71950,123.36075,120.78254,122.18607
2014-03-11,120.07800,122.75000,120.74600,121.41400,122.08200,119.39624,120.85212
2014-03-12,120.98900,123.38700,121.58850,122.18800,122.78750,120.37715,121.69656
2014-03-13,118.21300,121.06000,118.92475,119.63650,120.34825,117.48659,119.02861
2014-03-14,117.37500,121.55100,118.41900,119.46300,120.50700,116.30950,118.51646
2014-03-17,117.82300,120.78300,118.56300,119.30300,120.04300,117.06776,118.66852
2014-03-18,121.81300,125.07700,122.62900,123.44500,124.26100,120.98020,122.73720
2014-03-19,120.33800,124.54700,121.39025,122.44250,123.49475,119.26408,121.49254
2014-03-20,119.96200,123.01800,120.72600,121.49000,122.25400,119.18227,120.83496
2014-03-21,115.14900,117.87200,115.82975,116.51050,117.19125,114.45423,115.93527
2014-03-24,112.12800,113.13800,112.38050,112.63300,112.88550,111.87030,112.48999
2014-03-25,112.12800,112.58400,112.24200,112.35600,112.47000,112.01165,112.35229
2014-03-26,109.84400,108.98200,109.62850,109.41300,109.19750,110.06394,109.73721
2014-03-27,111.88200,109.96700,111.40325,110.92450,110.44575,112.37061,111.51219
2014-03-28,107.37200,105.98800,107.02600,106.68000,106.33400,107.72513,107.13214
2014-03-31,110.85600,109.66000,110.55700,110.25800,109.95900,111.16116,110.66721
2014-04-01,113.67400,111.96100,113.24575,112.81750,112.38925,114.11107,113.35764
2014-04-02,114.05000,111.14500,113.32375,112.59750,111.87125,114.79121,113.43232
2014-04-03,110.63900,107.12000,109.75925,108.87950,107.99975,111.53687,109.86096
2014-04-04,107.17000,102.71700,106.05675,104.94350,103.83025,108.30618,106.14859
2014-04-07,107.47300,102.53300,106.23800,105.00300,103.76800,108.73343,106.32614
2014-04-08,106.79400,102.84100,105.80575,104.81750,103.82925,107.80260,105.90217
2014-04-09,110.74000,106.78900,109.75225,108.76450,107.77675,111.74809,109.85334
2014-04-10,104.45200, 99.89300,103.31225,102.17250,101.03275,105.61522,103.40163
2014-04-11,101.72000, 95.89800,100.26450, 98.80900, 97.35350,103.20547,100.33940
2014-04-14,101.46000, 94.25900, 99.65975, 97.85950, 96.05925,103.29732, 99.71832
2014-04-15,102.34200, 94.42800,100.36350, 98.38500, 96.40650,104.36124,100.41316
2014-04-16,105.01600, 97.16100,103.05225,101.08850, 99.12475,107.02019,103.10742
2014-04-17,104.84200, 96.50600,102.75800,100.67400, 98.59000,106.96892,102.80552
2014-04-21,106.12900, 98.87700,104.31600,102.50300,100.69000,107.97934,104.38346
2014-04-22,109.33800,103.20200,107.80400,106.27000,104.73600,110.90359,107.89209
2014-04-23,107.61800,100.33900,105.79825,103.97850,102.15875,109.47522,105.87088
2014-04-24,107.17000, 99.62300,105.28325,103.39650,101.50975,109.09560,105.35146
2014-04-25,103.54100, 95.72100,101.58600, 99.63100, 97.67600,105.53626,101.64430
2014-04-28,103.77300, 95.09000,101.60225, 99.43150, 97.26075,105.98845,101.64761
2014-04-29,106.85200, 98.70800,104.81600,102.78000,100.74400,108.92993,104.87644
2014-04-30,107.79100, 99.07700,105.61250,103.43400,101.25550,110.01436,105.66568
2014-05-01,108.52800,100.33100,106.47875,104.42950,102.38025,110.61945,106.54188
2014-05-02,106.92400, 98.47700,104.81225,102.70050,100.58875,109.07924,104.86870
2014-05-05,109.68500,100.32400,107.34475,105.00450,102.66425,112.07344,107.39137
2014-05-06,108.18200, 97.69200,105.55950,102.93700,100.31450,110.85851,105.58334
2014-05-07,107.05400, 96.36000,104.38050,101.70700, 99.03350,109.78256,104.39776
2014-05-08,105.08800, 92.97400,102.05950, 99.03100, 96.00250,108.17887,102.04274
2014-05-09,107.35800, 95.57500,104.41225,101.46650, 98.52075,110.36441,104.40958
2014-05-12,110.11900, 98.88500,107.31050,104.50200,101.69350,112.98534,107.32745
2014-05-13,108.97700, 97.93800,106.21725,103.45750,100.69775,111.79358,106.23570
2014-05-14,109.56900, 98.06100,106.69200,103.81500,100.93800,112.50525,106.70188
2014-05-15,107.61800, 96.66800,104.88050,102.14300, 99.40550,110.41187,104.89799
2014-05-16,107.24200, 95.99800,104.43100,101.62000, 98.80900,110.11089,104.44135
2014-05-19,109.46800, 98.09200,106.62400,103.78000,100.93600,112.37057,106.63680
2014-05-20,107.45900, 96.04500,104.60550,101.75200, 98.89850,110.37126,104.61269
2014-05-21,108.05100, 95.96000,105.02825,102.00550, 98.98275,111.13600,105.02178
2014-05-22,109.74300, 98.27700,106.87650,104.01000,101.14350,112.66853,106.88916
2014-05-23,109.23700, 99.10800,106.70475,104.17250,101.64025,111.82140,106.74548
2014-05-27,111.49200,102.61000,109.27150,107.05100,104.83050,113.75823,109.34112
2014-05-28,111.05800,102.27900,108.86325,106.66850,104.47375,113.29795,108.93372
2014-05-29,111.57800,102.91000,109.41100,107.24400,105.07700,113.78963,109.48428
2014-05-30,110.92800,101.82500,108.65225,106.37650,104.10075,113.25062,108.71735
2014-06-02,110.56700,100.54700,108.06200,105.55700,103.05200,113.12359,108.11087
2014-06-03,111.49200,100.77000,108.81150,106.13100,103.45050,114.22770,108.84915
2014-06-04,113.08200,102.76400,110.50250,107.92300,105.34350,115.71462,110.55185
2014-06-05,114.28200,104.91900,111.94125,109.60050,107.25975,116.67095,112.01129
2014-06-06,114.09400,106.03500,112.07925,110.06450,108.04975,116.15024,112.17095
2014-06-09,115.03300,112.56900,114.41700,113.80100,113.18500,115.66169,114.59136
2014-06-10,115.33700,115.43200,115.36075,115.38450,115.40825,115.31276,115.54709
2014-06-11,115.23600,114.53900,115.06175,114.88750,114.71325,115.41384,115.24773
2014-06-12,115.53900,114.52400,115.28525,115.03150,114.77775,115.79798,115.47123
2014-06-13,116.08800,114.07700,115.58525,115.08250,114.57975,116.60110,115.77006
2014-06-16,116.65200,116.20900,116.54125,116.43050,116.31975,116.76503,116.73282
2014-06-17,116.10300,116.44800,116.18925,116.27550,116.36175,116.01497,116.38080
2014-06-18,116.97000,117.77900,117.17225,117.37450,117.57675,116.76358,117.36516
2014-06-19,116.91200,118.00300,117.18475,117.45750,117.73025,116.63363,117.37732
2014-06-20,117.83800,118.55600,118.01750,118.19700,118.37650,117.65480,118.21210
2014-06-23,116.84000,117.83000,117.08750,117.33500,117.58250,116.58740,117.28025
2014-06-24,117.99700,117.49000,117.87025,117.74350,117.61675,118.12636,118.06667
2014-06-25,118.08300,117.77500,118.00600,117.92900,117.85200,118.16159,118.20281
2014-06-26,118.08300,117.71400,117.99075,117.89850,117.80625,118.17715,118.18750
2014-06-27,118.53100,118.59500,118.54700,118.56300,118.57900,118.51467,118.74493
2014-06-30,119.00800,118.99600,119.00500,119.00200,118.99900,119.01106,119.20371
2014-07-01,121.66800,121.07500,121.51975,121.37150,121.22325,121.81930,121.72264
2014-07-02,121.94300,121.12900,121.73950,121.53600,121.33250,122.15069,121.94256
2014-07-03,122.33300,121.23700,122.05900,121.78500,121.51100,122.61264,122.26224
2014-07-07,119.71700,117.25800,119.10225,118.48750,117.87275,120.34441,119.29821
2014-07-08,117.37500,112.83800,116.24075,115.10650,113.97225,118.53261,116.42363
2014-07-09,119.18200,113.85000,117.84900,116.51600,115.18300,120.54245,118.02894
2014-07-10,118.51700,112.55900,117.02750,115.53800,114.04850,120.03717,117.20041
2014-07-11,119.81800,113.65700,118.27775,116.73750,115.19725,121.38997,118.45114
2014-07-14,120.32400,113.94300,118.72875,117.13350,115.53825,121.95210,118.90083
2014-07-15,117.92400,109.54600,115.82950,113.73500,111.64050,120.06163,115.97504
2014-07-16,116.62300,107.93100,114.45000,112.27700,110.10400,118.84075,114.58797
2014-07-17,113.70300,104.02800,111.28425,108.86550,106.44675,116.17156,111.40025
2014-07-18,116.69600,107.48200,114.39250,112.08900,109.78550,119.04694,114.52424
2014-07-21,116.65200,107.92300,114.46975,112.28750,110.10525,118.87919,114.60932
2014-07-22,117.66400,108.66500,115.41425,113.16450,110.91475,119.96008,115.55203
2014-07-23,120.26600,116.12200,119.23000,118.19400,117.15800,121.32333,119.45090
2014-07-24,118.43000,114.82400,117.52850,116.62700,115.72550,119.35006,117.74943
2014-07-25,117.82300,113.22400,116.67325,115.52350,114.37375,118.99643,116.88661
2014-07-28,117.08600,111.39200,115.66250,114.23900,112.81550,118.53881,115.86543
2014-07-29,120.03500,115.04800,118.78825,117.54150,116.29475,121.30742,119.00483
2014-07-30,120.26600,116.70900,119.37675,118.48750,117.59825,121.17356,119.60613
2014-07-31,117.24500,112.97700,116.17800,115.11100,114.04400,118.33397,116.39665
2014-08-01,117.50500,112.08800,116.15075,114.79650,113.44225,118.88714,116.36126
2014-08-04,118.61800,113.31700,117.29275,115.96750,114.64225,119.97054,117.50685
2014-08-05,118.76300,114.12000,117.60225,116.44150,115.28075,119.94765,117.82275
2014-08-06,119.13800,114.41400,117.95700,116.77600,115.59500,120.34332,118.17766
2014-08-07,118.17000,112.79100,116.82525,115.48050,114.13575,119.54244,117.03842
2014-08-08,119.41300,115.34900,118.39700,117.38100,116.36500,120.44992,118.62532
2014-08-11,120.45400,117.34300,119.67625,118.89850,118.12075,121.24777,119.91358
2014-08-12,120.28000,116.19900,119.25975,118.23950,117.21925,121.32126,119.49140
2014-08-13,122.75200,118.77200,121.75700,120.76200,119.76700,123.76749,121.99472
2014-08-14,124.34200,119.93100,123.23925,122.13650,121.03375,125.46746,123.47748
2014-08-15,124.83400,120.04700,123.63725,122.44050,121.24375,126.05540,123.87377
2014-08-18,126.01900,121.32200,124.84475,123.67050,122.49625,127.21743,125.08459
2014-08-19,126.59700,120.95100,125.18550,123.77400,122.36250,128.03757,125.41925
2014-08-20,127.06000,119.83100,125.25275,123.44550,121.63825,128.90447,125.47293
2014-08-21,125.81700,117.59000,123.76025,121.70350,119.64675,127.91611,123.96570
2014-08-22,126.46700,118.71800,124.52975,122.59250,120.65525,128.44414,124.74331
2014-08-25,131.74300,122.57400,129.45075,127.15850,124.86625,134.08246,129.65931
2014-08-26,133.04400,125.87400,131.25150,129.45900,127.66650,134.87341,131.49231
2014-08-27,132.75500,125.31800,130.89575,129.03650,127.17725,134.65254,131.13289
2014-08-28,132.16200,123.51700,130.00075,127.83950,125.67825,134.36776,130.22243
2014-08-29,134.24400,125.14800,131.97000,129.69600,127.42200,136.56483,132.19090
2014-09-02,134.41700,124.10400,131.83875,129.26050,126.68225,137.04834,132.04297
2014-09-03,134.37400,124.64500,131.94175,129.50950,127.07725,136.85634,132.15520
2014-09-04,132.39400,122.88300,130.01625,127.63850,125.26075,134.82072,130.22768
2014-09-05,132.37900,121.96400,129.77525,127.17150,124.56775,135.03637,129.97313
2014-09-08,133.63700,123.60200,131.12825,128.61950,126.11075,136.19741,131.33587
2014-09-09,132.04700,121.42300,129.39100,126.73500,124.07900,134.75770,129.58507
2014-09-10,134.60500,125.38700,132.30050,129.99600,127.69150,136.95696,132.52542
2014-09-11,133.39100,125.75000,131.48075,129.57050,127.66025,135.34059,131.72490
2014-09-12,132.07600,124.05800,130.07150,128.06700,126.06250,134.12178,130.30787
2014-09-15,129.93600,121.25300,127.76525,125.59450,123.42375,132.15145,127.98778
2014-09-16,132.11900,121.91000,129.56675,127.01450,124.46225,134.72381,129.77385
2014-09-17,132.53800,123.47800,130.27300,128.00800,125.74300,134.84964,130.49981
2014-09-18,133.47800,123.59400,131.00700,128.53600,126.06500,135.99989,131.22462
2014-09-19,133.11700,122.73600,130.52175,127.92650,125.33125,135.76569,130.73070
2014-09-22,132.33600,120.41700,129.35625,126.37650,123.39675,135.37711,129.53793
2014-09-23,131.81600,119.62600,128.76850,125.72100,122.67350,134.92626,128.94345
2014-09-24,135.50200,123.61200,132.52950,129.55700,126.58450,138.53571,132.72182
2014-09-25,132.90000,121.34000,130.01000,127.12000,124.23000,135.84951,130.20050
2014-09-26,134.04200,123.03800,131.29100,128.54000,125.78900,136.84965,131.49510
2014-09-29,134.30200,123.90700,131.70325,129.10450,126.50575,136.95427,131.91858
2014-09-30,132.66800,120.95200,129.73900,126.81000,123.88100,135.65732,129.92831
2014-10-01,130.83300,119.37000,127.96725,125.10150,122.23575,133.75777,128.15563
2014-10-02,130.50000,120.84400,128.08600,125.67200,123.25800,132.96371,128.30661
2014-10-03,132.62500,122.78200,130.16425,127.70350,125.24275,135.13643,130.38800
2014-10-06,130.74600,120.19200,128.10750,125.46900,122.83050,133.43884,128.31491
2014-10-07,128.23100,117.30700,125.50000,122.76900,120.03800,131.01824,125.69373
2014-10-08,131.87300,119.95200,128.89275,125.91250,122.93225,134.91462,129.07971
2014-10-09,128.78000,116.33800,125.66950,122.55900,119.44850,131.95456,125.83685
2014-10-10,129.12700,113.52300,125.22600,121.32500,117.42400,133.10833,125.32994
2014-10-13,126.39500,112.78600,122.99275,119.59050,116.18825,129.86731,123.13778
2014-10-14,125.62900,114.05000,122.73425,119.83950,116.94475,128.58336,122.92309
2014-10-15,126.25000,118.04400,124.19850,122.14700,120.09550,128.34375,124.45499
2014-10-16,128.18700,121.43300,126.49850,124.81000,123.12150,129.91027,126.78035
2014-10-17,129.54600,121.03800,127.41900,125.29200,123.16500,131.71680,127.68531
2014-10-20,131.02100,123.25500,129.07950,127.13800,125.19650,133.00248,129.36036
2014-10-21,134.23000,124.58100,131.81775,129.40550,126.99325,136.69193,132.08453
2014-10-22,133.94000,123.51100,131.33275,128.72550,126.11825,136.60094,131.58690
2014-10-23,137.35200,128.19500,135.06275,132.77350,130.48425,139.68839,135.34850
2014-10-24,139.08600,129.68400,136.73550,134.38500,132.03450,141.48490,137.02306
2014-10-27,140.59000,129.66900,137.85975,135.12950,132.39925,143.37648,138.13036
2014-10-28,142.07900,133.00300,139.81000,137.54100,135.27200,144.39473,140.11547
2014-10-29,141.19700,131.53800,138.78225,136.36750,133.95275,143.66148,139.07727
2014-10-30,143.48100,134.44600,141.22225,138.96350,136.70475,145.78627,141.53322
2014-10-31,143.77000,132.91000,141.05500,138.34000,135.62500,146.54091,141.34279
2014-11-03,144.11700,133.01900,141.34250,138.56800,135.79350,146.94864,141.62762
2014-11-04,142.65700,131.89400,139.96625,137.27550,134.58475,145.40316,140.25209
2014-11-05,140.22800,128.44300,137.28175,134.33550,131.38925,143.23492,137.54363
2014-11-06,142.44000,131.05700,139.59425,136.74850,133.90275,145.34435,139.87067
2014-11-07,140.54600,130.06400,137.92550,135.30500,132.68450,143.22046,138.21085
2014-11-10,142.23800,133.50000,140.05350,137.86900,135.68450,144.46749,140.37157
2014-11-11,143.07600,133.61600,140.71100,138.34600,135.98100,145.48970,141.02232
2014-11-12,143.17700,134.68600,141.05425,138.93150,136.80875,145.34346,141.37931
2014-11-13,142.81600,132.87100,140.32975,137.84350,135.35725,145.35345,140.63566
2014-11-14,139.60700,130.21900,137.26000,134.91300,132.56600,142.00233,137.56391
2014-11-17,139.91000,130.57600,137.57650,135.24300,132.90950,142.29155,137.88211
2014-11-18,142.48300,132.90200,140.08775,137.69250,135.29725,144.92758,140.39793
2014-11-19,142.12200,131.80100,139.54175,136.96150,134.38125,144.75539,139.84037
2014-11-20,142.46900,133.82500,140.30800,138.14700,135.98600,144.67450,140.63330
2014-11-21,143.39400,134.96500,141.28675,139.17950,137.07225,145.54465,141.61761
2014-11-24,145.82200,138.19900,143.91625,142.01050,140.10475,147.76700,144.26441
2014-11-25,145.73600,137.80300,143.75275,141.76950,139.78625,147.76009,144.09725
2014-11-26,147.29700,139.98300,145.46850,143.64000,141.81150,149.16315,145.82473
2014-11-28,147.29700,139.44000,145.33275,143.36850,141.40425,149.30170,145.68331
2014-12-01,145.73600,135.47700,143.17125,140.60650,138.04175,148.35357,143.49028
2014-12-02,147.91800,139.05200,145.70150,143.48500,141.26850,150.18015,146.04818
2014-12-03,148.03400,139.18400,145.82150,143.60900,141.39650,150.29206,146.16874
2014-12-04,147.12300,138.12100,144.87250,142.62200,140.37150,149.41985,145.21501
2014-12-05,148.15000,140.58000,146.25750,144.36500,142.47250,150.08147,146.62160
2014-12-08,151.21400,141.41700,148.76475,146.31550,143.86625,153.71369,149.11413
2014-12-09,151.80700,145.50400,150.23125,148.65550,147.07975,153.41520,150.63007
2014-12-10,148.69900,142.37900,147.11900,145.53900,143.95900,150.31154,147.50837
2014-12-11,148.78600,142.72000,147.26950,145.75300,144.23650,150.33373,147.66141
2014-12-12,146.87800,142.48000,145.77850,144.67900,143.57950,148.00014,146.17915
2014-12-15,142.65700,136.40000,141.09275,139.52850,137.96425,144.25346,141.46900
2014-12-16,140.80700,135.60900,139.50750,138.20800,136.90850,142.13326,139.88796
2014-12-17,145.85100,142.07600,144.90725,143.96350,143.01975,146.81418,145.31403
2014-12-18,150.73700,146.62800,149.70975,148.68250,147.65525,151.78540,150.12898
2014-12-19,152.21200,147.99000,151.15650,150.10100,149.04550,153.28924,151.57939
2014-12-22,150.46300,146.88600,149.56875,148.67450,147.78025,151.37567,149.99040
2014-12-23,143.84200,139.31300,142.70975,141.57750,140.44525,144.99757,143.10698
2014-12-24,145.96800,141.98800,144.97300,143.97800,142.98300,146.98349,145.38030
2014-12-26,149.55400,145.26100,148.48075,147.40750,146.33425,150.64935,148.89677
2014-12-29,150.01700,145.79000,148.96025,147.90350,146.84675,151.09551,149.37805
2014-12-30,148.15100,144.25800,147.17775,146.20450,145.23125,149.14429,147.59209
2014-12-31,147.54400,144.97300,146.90125,146.25850,145.61575,148.19999,147.32144


==> anc/matlab/_Index.txt <==
Index of MATLAB files

Nonlinear mean-variance analysis (MATLAB scripts)
  hn2mv1a.m   - How not to do mean-variance analysis
                An example from 2014
  hn2mv1b.m   - How not to do mean-variance analysis
                A final example to be compared with hn2mv1a.m.
  hn2mv2.m    - To compute the unattended portfolio path
                from FBT to XBI (traditional, non-linear model)
  hn2mv3.m    - The mean periodic return/discount problem
  hn2mvR.m    - How not to do mean-variance analysis
                Rank comparison

Linear mean-variance analysis (MATLAB scripts)
  hn2mv1L.m   - Linear mv-analysis
                Compute a mean-variance table from FXUC2014.mat
  hn2mv1L1.m  - Linear mv-analysis
                Construct (and save) the orthogonal system UEZ2014
  hn2mv1L1check.m  - Check UEZ2014.mat
  hn2mv1L2.m  - Linear mv-analysis
                Generate the adjusted closing price matrix A
                from the orthogonal system UEZ
  hn2mv1L2check.m  - Check FXZC2014.mat
  hn2mv1L3.m  - Linear mv-analysis
                The geometry of the EZ table
  hn2mv1L3csv.m  - Linear mv-analysis
                Generate and save the 7 fund CSV file

Normalized adjusted closing prices (MAT-Files)
  FXUC2014.mat - 253 x 4 matrix of adjusted closing prices A for
           FBT - First Trust Biotechnology Index Fund
           XBI - SPDR S&P Biotech ETF
           UIP - Unattended FBT-XBI investment portfolio
           CRP - Continually reallocated FBT-XBI portfolio
  FXZC2014.mat - 253 x 4 matrix of adjusted closing prices A for
           FBT - First Trust Biotechnology Index Fund 
           XBI - SPDR S&P Biotech ETF
           ZNS - Unattended long-short FBT-XBI portfolio
           CRP - Continually reallocated FBT-XBI portfolio

Orthonormal system for linear mv-analysis (MAT-File)
  UEZ2014.mat  - 2014 data for FBT, XBI, ZNS, and CRP
    U:  252 x 3 orthonormal matrix of risk vectors u: sum(u) = 0
    E_0:  1 x 4 matrix of total 2014 returns
    Z_0:  3 x 4 matrix of risk vector coordinates
 

==> anc/matlab/hn2mv1L.m <==
%% hn2mv1L.m  - Linear mv-analysis
%              Compute a mean-variance table from FXUC2014.mat

%% load data
load FXUC2014.mat;  % A  dates  fundsA  legendA
%{
legendA =
  9 x 57 char array
    'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
    'dates:   253 x 10 string array of market days            '
    '         from 2013-12-31 to 2014-12-31 inclusive         '
    'fundsA:  4 x 3 string array of fund symbols              '
    '         FBT - First Trust Biotechnology Index Fund      '
    '         XBI - SPDR S&P Biotech ETF                      '
    '         UIP - Unattended FBT-XBI investment portfolio   '
    '         CRP - Continually reallocated FBT-XBI portfolio '
    'legendA: the above description                           '
%}

%% save aCRP but remove it from A
aCRP = A(:, 4); A(:, 4) = [];

%% rewrite A so that
%    A ~ [ FBT, XBI, UIP, UIP2, UIP3, ZNS, CRP ]
%  with
%    UIP2 = 0.50 * FBT + 0.50 * XBI
%    UIP3 = 0.25 * FBT + 0.75 * XBI
%    ZNS  = 1.25515 * FBT - 0.25515 * XBI
A = [ A, A * [ 0.50 0.25 1.25515; 0.50 0.75 -0.25515; 0 0 0 ], aCRP ];

%% now
%    size(A) = 253 x 7
%    rank(A) = 3  but  rank(A(:, 1 : 6)) = 2

%% get daily changes in year to date return
R_0 = diff(A / 100);        % divide by 100 so that A(1, :) == 1

%% get (annualized) asset moments
E_0 = sum(R_0);                    % total return
Sig_0 = sqrt(252) * std(R_0, 1);   % standard deviation of return
V_0 = 252 * cov(R_0, 1);           % covariance of return
%{
      FBT      XBI      UIP      UIP2     UIP3     ZNS      CRP
E_0 =
    0.4754   0.4497   0.4690   0.4626   0.4562   0.4820   0.4732
Sig_0 =
    0.3205   0.4050   0.3323   0.3510   0.3756   0.3163   0.3334
V_0 =
    0.1027   0.1131   0.1053   0.1079   0.1105   0.1001   0.1056   FBT
    0.1131   0.1641   0.1258   0.1386   0.1513   0.1001   0.1264   XBI
    0.1053   0.1258   0.1104   0.1156   0.1207   0.1001   0.1108   UIP
    0.1079   0.1386   0.1156   0.1232   0.1309   0.1001   0.1160   UIP2
    0.1105   0.1513   0.1207   0.1309   0.1411   0.1001   0.1212   UIP3
    0.1001   0.1001   0.1001   0.1001   0.1001   0.1001   0.1003   ZNS
    0.1056   0.1264   0.1108   0.1160   0.1212   0.1003   0.1112   CRP
%}

%% now
%    rank(V_0) = 3  but  rank(V_0(1 : 6, 1 : 6)) = 2.
%  Conclusion: CRP is in another dimension than FBT, XBI, UIP, UIP2,
%  UIP3, and ZNS. It is on the other side of Alice's looking glass.

%% remark
%  We use the "_0" above to indicate that all adjusted closing price
%  vectors have been normalized (at 100) at the beginning of the time
%  interval 2013-12-31 - 2014-12-31. We are working with returns here:
%  how does $1 in any fund or portfolio grow over 2014. For discounts we
%  would renormalize A at the end of the time interval, at 2014-12-31,
%  and use "_1" on the corresponding E, Sig and V.

%% get the efficient frontier
ptf = Portfolio('assetmean', E_0, 'assetcovar', V_0);
ptf = setDefaultConstraints(ptf);
P = estimateFrontier(ptf, 5);
%{
P =
    0.0000    0.0000    0.0000    0.0000         0     % FBT
         0         0         0         0         0     % XBI
         0         0         0         0         0     % UIP
         0         0         0         0         0     % UIP2
         0         0         0         0         0     % UIP3
    1.0000    1.0000    1.0000    1.0000    1.0000     % ZNS
         0         0         0         0         0     % CRP
The line
  fprintf('%10.1e', P(1, :)); fprintf('\n');
produces
   6.5e-06   4.9e-06   3.3e-06   1.6e-06   0.0e+00
which would seem to indicate that ZNS is efficient but it doesn't
quite begin the efficient frontier. We redefine ZNS in hn2mv1L1.m,
and see, by the same computation in hn2mv1L3.m, that the single
portfolio ZNS is, in fact, the entire efficient frontier.
%}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% using traditional daily returns
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%{

%% do mean-variance analysis (annualized)
R = A(2:253, :) ./ A(1:252, :) - 1;
E = sum(R);               % E = 252 * mean(R) = annualized mean
Sig = sqrt(252) * std(R, 1);
V = 252 * cov(R, 1);
%{
      FBT      XBI      UIP      UIP2     UIP3     ZNS     CRP
E =
    0.4245   0.4324   0.4235   0.4244   0.4274   0.4275  0.4265
Sig =
    0.2656   0.3491   0.2777   0.2963   0.3203   0.2605  0.2783
V =
    0.0705   0.0804   0.0729   0.0753   0.0778   0.0682  0.0730   FBT
    0.0804   0.1219   0.0905   0.1008   0.1112   0.0703  0.0908   XBI
    0.0729   0.0905   0.0771   0.0815   0.0859   0.0686  0.0773   UIP
    0.0753   0.1008   0.0815   0.0878   0.0942   0.0691  0.0817   UIP2
    0.0778   0.1112   0.0859   0.0942   0.1026   0.0697  0.0862   UIP3
    0.0682   0.0703   0.0686   0.0691   0.0697   0.0678  0.0687   ZNS
    0.0730   0.0908   0.0773   0.0817   0.0862   0.0687  0.0774   CRP
%}
%  Now rank(V) reads 5, but rank(R) = 6.

%% rank check
Z = R - ones(252, 1) * mean(R);          % rank(Z) = 6
%  norm(Z' * Z - V) / norm(V) = 0; thus V = Z' * Z and
%  consequently, rank(V) = rank(Z) = rank(R) = 6 must be true.
%
%  In fact rank(V) = 5 only because of the limitations of double
%  precision arithmetic. The nonzero eigen values of V are the
%  squares of the nonzero singular values of Z. The ratio of the
%  sixth largest singular value of Z to the first is 2.5450e-08.
%  As a consequence, the ratio of the sixth largest eigen value
%  of V to the first must be (2.5450e-08)^2 = 6.477e-16, which,
%  apparently, counts as zero in the rank(V) = 5 computation.

%}


==> anc/matlab/hn2mv1L1.m <==
%% hn2mv1L1.m  - Linear mv-analysis
%               Construct (and save) the orthogonal system UEZ2014

%% load data
load FXUC2014.mat;  % A  dates  fundsA  legendA

%% get R_0, E_0, Z_0
R_0 = diff(A / 100);
E_0 = sum(R_0);
Z_0 = R_0 - ones(252, 1) * mean(R_0);  % V_0 = Z_0' * Z_0

%% initial zZNS_0
zZNS_0 = Z_0(:, [1,2]) * [ 1.25515; -0.25515];

%% orthonormal basis for the range of Z_0
v_x = Z_0(:, 1) - Z_0(:, 2);
u_x = v_x / norm(v_x);   % productive risk direction
v_y = Z_0(:, 1) - u_x * (u_x' * Z_0(:, 1));
u_y = v_y / norm(v_y);   % systemic risk direction
y0 = u_y' * Z_0(:, 1);   % y0 = 0.316333950050435 = systemic risk
U = [u_x, u_y];
v_z = Z_0(:, 4) - U * (U' * Z_0(:, 4));
u_z = v_z / norm(v_z);   % continually reallocated risk direction
U = [U, u_z];
z_0 = U' * zZNS_0;
%{
      FBT       XBI       UIP       CRP
U' * Z_0 =
   -0.0514   -0.2530   -0.1018   -0.1030   % x
    0.3163    0.3163    0.3163    0.3171   % y
   -0.0000   -0.0000   -0.0000    0.0024   % z
      ZNS
z_0 =
    0.0000
    0.3163
   -0.0000
But, in fact, z_0(1) = 3.3433e-07 and z_0(3) = -5.4956e-15.
We want z_0(1) = 0 as exactly as possible.
%}

%% determine the unattended long-shortportfolio, ZNS, in FBT-XBI
%  of "exactly" Zero NonSystemic risk
%{
solve
   ([u_x, u_y]' * Z_0(: , 1 : 2)) * pZNS_0 = [0; y0]
%}
pZNS_0 = ([u_x, u_y]' * Z_0(: , 1 : 2)) \ [0; y0];
zZNS_0 = Z_0(:, [1, 2]) * pZNS_0;
z_0 = U' * zZNS_0;
%{
now
fprintf("%20.15f\n", pZNS_0);
produces
pZNS_0 = [
   1.255148341144157   % FBT
  -0.255148341144158   % XBI
];
and the four decimal representation of z_0 has not changed:
z_0 =
    0.0000
    0.3163
   -0.0000
but now  z_0(1) = 1.0408e-17, and z_0(3) = -5.4956e-15.
%}

%% replace UIP with ZNS in E_0 and Z_0
E_0(3) = E_0([1 : 2]) * pZNS_0;
Z_0(:, 3) = zZNS_0;

%% replace Z_0 with  Z_0 = U' * Z_0
%  the original Z_0 can be recovered with  Z_0 = U * Z_0
Z_0 = U' * Z_0;
%{
The Z_0 entries are the coordinates of FBT, XBI, ZNS, and CRP with
respect to the orthonormal basis U for the 3-dimensional risk subspace
they occupy in R^{252}.
      FBT       XBI       ZNS       CRP
E_0 =
    0.4754    0.4497    0.4820    0.4732
Z_0 =
   -0.0514   -0.2530    0.0000   -0.1030
    0.3163    0.3163    0.3163    0.3171
   -0.0000   -0.0000   -0.0000    0.0024
%}

%% zero the zeros
%  the absloute value of each of the "zeros" in Z_0 above is less
%  than 6e-15; make them all exactly zero.
Z_0(1, 3) = 0;
Z_0(3, 1 : 3) = 0;
%{
      FBT       XBI       ZNS       CRP
Z_0 =
   -0.0514   -0.2530         0   -0.1030
    0.3163    0.3163    0.3163    0.3171
         0         0         0    0.0024
%}

%% save U, E_0, and Z_0 in UEZ2014.mat (commented out after save)
%%{
dates(1, :) = [];
funds = [
    'FBT'
    'XBI'
    'ZNS'
    'CRP'
];
legend = [
    'U:  252 x 3 orthonormal matrix of risk vectors u: sum(u) = 0'
    'E_0:  1 x 4 matrix of total 2014 returns                    '
    'Z_0:  3 x 4 matrix of risk vector coordinates               '
    'dates:   252 x 10 string array of 2014 market days          '
    'funds :  4 x 3 string array of fund symbols                 '
    '         FBT - First Trust Biotechnology Index Fund         '
    '         XBI - SPDR S&P Biotech ETF                         '
    '         ZNS - Unattended long-short FBT-XBI Portfolio      '
    '         CRP - Continually reallocated FBT-XBI Portfolio    '
    'legend:  the above description                              '
];
save UEZ2014.mat U E_0 Z_0 dates funds legend;
%%}

%% a final remark
%  Now UEZ2014.mat contains more information than the original
%  adjusted closing price matrix A. A was missing the "exact" aZNS,
%  which we include in the file
%     FXZC2014.mat;  % A  dates  fundsA  legendA
%  generated by the script hn2mvL2.m.

==> anc/matlab/hn2mv1L1check.m <==
%% hn2mv1L1check.m  - Check UEZ2014.mat

load UEZ2014.mat;  % U  E_0  Z_0  dates  funds  legend
%{
legend =
  11 x 60 char array
    'U:  252 x 3 orthonormal matrix of risk vectors u: sum(u) = 0'
    'E_0:  1 x 4 matrix of total 2014 returns                    '
    'Z_0:  3 x 4 matrix of risk vector coordinates               '
    'dates:   253 x 10 string array of market days               '
    '         from 2013-12-31 to 2014-12-31 inclusive            '
    'funds :  4 x 3 string array of fund symbols                 '
    '         FBT - First Trust Biotechnology Index Fund         '
    '         XBI - SPDR S&P Biotech ETF                         '
    '         ZNS - Unattended long-short FBT-XBI portfolio      '
    '         CRP - Continually reallocated FBT-XBI portfolio    '
    'legend:  the above description                              '
%}

%% risk and orthogonality of U
%{
mean(U) = 1.0e-15 * [0.0039 -0.0007  0.4282]  % all risk
norm(U' * U - eye(3)) =  1.7697e-14           % orthonormal
%}

%% display E_0, Z_0, Sig_0, and V_0
%{
      FBT       XBI       ZNS       CRP
E_0 =
    0.4754    0.4497    0.4820    0.4732
Z_0 =
   -0.0514   -0.2530         0   -0.1030
    0.3163    0.3163    0.3163    0.3171
         0         0         0    0.0024
Sig_0 = sqrt(sum(Z_0 .^ 2)) =
    0.3205    0.4050    0.3163    0.3334
V_0 = Z_0' * Z_0 =
    0.1027    0.1131    0.1001    0.1056
    0.1131    0.1641    0.1001    0.1264
    0.1001    0.1001    0.1001    0.1003
    0.1056    0.1264    0.1003    0.1112
%}


==> anc/matlab/hn2mv1L2.m <==
%% hn2mv1L2.m  - Linear mv-analysis
%               Generate the adjusted closing price matrix A
%               from the orthogonal system UEZ

load UEZ2014.mat;  % U  E_0  Z_0  dates  funds  legend
%{
legend =
  11 x 60 char array
    'U:  252 x 3 orthonormal matrix of risk vectors u: sum(u) = 0'
    'E_0:  1 x 4 matrix of total 2014 returns                    '
    'Z_0:  3 x 4 matrix of risk vector coordinates               '
    'dates:   253 x 10 string array of market days               '
    '         from 2013-12-31 to 2014-12-31 inclusive            '
    'funds :  4 x 3 string array of fund symbols                 '
    '         FBT - First Trust Biotechnology Index Fund         '
    '         XBI - SPDR S&P Biotech ETF                         '
    '         ZNS - Unattended long-short FBT-XBI portfolio      '
    '         CRP - Continually reallocated FBT-XBI portfolio    '
    'legend:  the above description                              '
------------------------------------------------------------------
          FBT       XBI       ZNS       CRP
    E_0 =
        0.4754    0.4497    0.4820    0.4732
    Z_0 =
       -0.0514   -0.2530         0   -0.1030
        0.3163    0.3163    0.3163    0.3171
             0         0         0    0.0024
%}

%% construct the 253 x 4 matrix A containing the 0-normalized 2014
%  adjusted closing prices of FBT, XBI, ZNS, CRP in that order
R_0 = U * Z_0 + ones(252, 1) * (E_0 / 252);
A_0 = ones(253, 4);
for i = 1 : 252
  A_0(i + 1, :) = A_0(i, :) + R_0(i, :);
end
A = 100 * A_0;  % A is 0-normalized at 2013-12-31 value 100

%% print n results from the beginning and the end of 2014
%{
n = 10;
f = '   date          FBT         XBI         ZNS         CRP';
x = '..........   .........   .........   .........   .........';
fprintf('%s\n', f);
for i = 1 : n
  fprintf('%s', dates(i, :));
  fprintf('%12.5f', A(i, :));
  fprintf('\n');
end
fprintf('%s\n', x);
for i = 253 - n : 252
  fprintf('%s', dates(i, :));
  fprintf('%12.5f', A(i, :));
  fprintf('\n');
end
%}
%{
   date          FBT         XBI         ZNS         CRP
2013-12-31   100.00000   100.00000   100.00000   100.00000
2014-01-02   100.43400   100.49200   100.41920   100.44850
2014-01-03    99.87000   100.16900    99.79371    99.94472
2014-01-06    99.53700    99.01700    99.66968    99.40743
2014-01-07   101.31500   101.39800   101.29382   101.33679
2014-01-08   102.80400   104.03200   102.49068   103.11189
2014-01-09   104.12000   111.85100   102.14745   106.03930
2014-01-10   106.24500   117.98000   103.25083   109.11507
2014-01-13   104.01900   115.71400   101.03504   106.87653
2014-01-14   108.51400   116.38200   106.50649   110.49464
..........   .........   .........   .........   .........
2014-12-17   145.85100   142.07600   146.81418   145.31403
2014-12-18   150.73700   146.62800   151.78540   150.12898
2014-12-19   152.21200   147.99000   153.28924   151.57939
2014-12-22   150.46300   146.88600   151.37567   149.99040
2014-12-23   143.84200   139.31300   144.99757   143.10698
2014-12-24   145.96800   141.98800   146.98349   145.38030
2014-12-26   149.55400   145.26100   150.64935   148.89677
2014-12-29   150.01700   145.79000   151.09551   149.37805
2014-12-30   148.15100   144.25800   149.14429   147.59209
2014-12-31   147.54400   144.97300   148.19999   147.32144
%}

%% to save FXZC2014.mat
%{
fundsA = funds;
legendA = [
  'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
  'dates:   253 x 10 string array of market days            '
  '         from 2013-12-31 to 2014-12-31 inclusive         '
  'fundsA:  4 x 3 string array of fund symbols              '
  '         FBT - First Trust Biotechnology Index Fund      '
  '         XBI - SPDR S&P Biotech ETF                      '
  '         ZNS - Unattended long-short FBT-XBI portfolio   '
  '         CRP - Continually reallocated FBT-XBI portfolio '
  'legendA: the above description                           '
];
save FXZC2014.mat  A  dates  fundsA  legendA;
%}



==> anc/matlab/hn2mv1L2check.m <==
%% hn2mv1L2check.m  - Check FXZC2014.mat

load FXZC2014.mat;  % A  dates  fundsA  legendA
%{
legendA =
  9 x 57 char array
    'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
    'dates:   253 x 10 string array of market days            '
    '         from 2013-12-31 to 2014-12-31 inclusive         '
    'fundsA:  4 x 3 string array of fund symbols              '
    '         FBT - First Trust Biotechnology Index Fund      '
    '         XBI - SPDR S&P Biotech ETF                      '
    '         ZNS - Unattended long-short FBT-XBI portfolio   '
    '         CRP - Continually reallocated FBT-XBI portfolio '
    'legendA: the above description                           '
%}

%% print n results from the beginning and the end of 2014
%{
n = 10;
f = '   date          FBT         XBI         ZNS         CRP';
x = '..........   .........   .........   .........   .........';
fprintf('%s\n', f);
for i = 1 : n
  fprintf('%s', dates(i, :));
  fprintf('%12.5f', A(i, :));
  fprintf('\n');
end
fprintf('%s\n', x);
for i = 254 - n : 253
  fprintf('%s', dates(i, :));
  fprintf('%12.5f', A(i, :));
  fprintf('\n');
end
%}
%{
   date          FBT         XBI         ZNS         CRP
2013-12-31   100.00000   100.00000   100.00000   100.00000
2014-01-02   100.43400   100.49200   100.41920   100.44850
2014-01-03    99.87000   100.16900    99.79371    99.94472
2014-01-06    99.53700    99.01700    99.66968    99.40743
2014-01-07   101.31500   101.39800   101.29382   101.33679
2014-01-08   102.80400   104.03200   102.49068   103.11189
2014-01-09   104.12000   111.85100   102.14745   106.03930
2014-01-10   106.24500   117.98000   103.25083   109.11507
2014-01-13   104.01900   115.71400   101.03504   106.87653
2014-01-14   108.51400   116.38200   106.50649   110.49464
..........   .........   .........   .........   .........
2014-12-17   145.85100   142.07600   146.81418   145.31403
2014-12-18   150.73700   146.62800   151.78540   150.12898
2014-12-19   152.21200   147.99000   153.28924   151.57939
2014-12-22   150.46300   146.88600   151.37567   149.99040
2014-12-23   143.84200   139.31300   144.99757   143.10698
2014-12-24   145.96800   141.98800   146.98349   145.38030
2014-12-26   149.55400   145.26100   150.64935   148.89677
2014-12-29   150.01700   145.79000   151.09551   149.37805
2014-12-30   148.15100   144.25800   149.14429   147.59209
2014-12-31   147.54400   144.97300   148.19999   147.32144
%}


==> anc/matlab/hn2mv1L3.m <==
%% hn2mv1L3.m  - Linear mv-analysis
%               The geometry of the EZ table

load UEZ2014.mat;  % U  E_0  Z_0  dates  funds  legend
%{
legend =
  11 x 60 char array
    'U:  252 x 3 orthonormal matrix of risk vectors u: sum(u) = 0'
    'E_0:  1 x 4 matrix of total 2014 returns                    '
    'Z_0:  3 x 4 matrix of risk vector coordinates               '
    'dates:   253 x 10 string array of market days               '
    '         from 2013-12-31 to 2014-12-31 inclusive            '
    'funds :  4 x 3 string array of fund symbols                 '
    '         FBT - First Trust Biotechnology Index Fund         '
    '         XBI - SPDR S&P Biotech ETF                         '
    '         ZNS - Unattended long-short FBT-XBI portfolio      '
    '         CRP - Continually reallocated FBT-XBI portfolio    '
    'legend:  the above description                              '
------------------------------------------------------------------
          FBT       XBI       ZNS       CRP
    E_0 =
        0.4754    0.4497    0.4820    0.4732
    Z_0 =
       -0.0514   -0.2530    0.0000   -0.1030
        0.3163    0.3163    0.3163    0.3171
        0.0000    0.0000    0.0000    0.0024
%}

%% systemic risk for the 2d-system
y0 = Z_0(2, 1);  % y0 = 0.31633

%% separate parts of E_0 and Z_0
E1 = E_0(1 : 2); E3 = E_0(3 : 4);
E2 = E1 * [ 0.75 0.50 0.25; 0.25 0.50 0.75 ];
Z1 = Z_0(:, 1 : 2); Z3 = Z_0(:, 3 : 4);
Z2 = Z1 * [ 0.75 0.50 0.25; 0.25 0.50 0.75 ];

%% seven fund data
E_0 = [ E1, E2, E3];
Z_0 = [ Z1, Z2, Z3];
Sig_0 = sqrt(sum(Z_0 .^ 2));
V_0 = Z_0' * Z_0;
%{
      FBT      XBI      UIP      UIP2     UIP3     ZNS      CRP
E_0 =
    0.4754   0.4497   0.4690   0.4626   0.4562   0.4820   0.4732
Sig_0 =
    0.3205   0.4050   0.3323   0.3510   0.3756   0.3163   0.3334
Z_0 =
   -0.0514  -0.2530  -0.1018  -0.1522  -0.2026        0  -0.1030  % x
    0.3163   0.3163   0.3163   0.3163   0.3163   0.3163   0.3171  % y
         0        0        0        0        0        0   0.0024  % z
V_0 =
    0.1027   0.1131   0.1053   0.1079   0.1105   0.1001   0.1056  % FBT
    0.1131   0.1641   0.1258   0.1386   0.1513   0.1001   0.1264  % XBI
    0.1053   0.1258   0.1104   0.1156   0.1207   0.1001   0.1108  % UIP
    0.1079   0.1386   0.1156   0.1232   0.1309   0.1001   0.1160  % UIP2
    0.1105   0.1513   0.1207   0.1309   0.1411   0.1001   0.1212  % UIP3
    0.1001   0.1001   0.1001   0.1001   0.1001   0.1001   0.1003  % ZNS
    0.1056   0.1264   0.1108   0.1160   0.1212   0.1003   0.1112  % CPR
%}

%% get the efficient frontier
ptf = Portfolio('assetmean', E_0, 'assetcovar', V_0);
ptf = setDefaultConstraints(ptf);
P = estimateFrontier(ptf, 5);
%{
P =
   -0.0000   -0.0000   -0.0000   -0.0000         0     % FBT
         0         0         0         0         0     % XBI
         0         0         0         0         0     % UIP
         0         0         0         0         0     % UIP2
         0         0         0         0         0     % UIP3
    1.0000    1.0000    1.0000    1.0000    1.0000     % ZNS
         0         0         0         0         0     % CRP
Now ZNS alone is the entire efficient frontier. The line
  fprintf('%10.1e', P(1, :)); fprintf('\n');
now produces
  -4.2e-14  -4.2e-14  -4.2e-14  -4.2e-14   0.0e+00
Compare this with the comparable result in hn2mv1L.m.
%}

%% portfolio variable p with e_p = 0.46
%    p = t x FBT + (1 - t) x XBI
%    E_0(1) * t + E_0(2) * (1 - t) = 0.46
t = (0.46 - E_0(2))/(E_0(1) - E_0(2));       % t     =  0.3995
e_p = E_0(1) * t + E_0(2) * (1 - t);         % e_p   =  0.4600
x_p = Z_0(1, 1) * t + Z_0(1, 2) * (1 - t);   % x_p   = -0.1725
sig_p = sqrt(x_p ^ 2 + y0 ^ 2);              % sig_p =  0.3603

%% map e_0 coordinates = [ 0.45  0.46  0.47  0.48 ] to x coordinates
e0 = E_0(6);                      % e0   = 0.4820
dedx = (E_0(1) - e0)/Z_0(1, 1);   % dedx = 0.1276
X = ([ 0.45  0.46  0.47  0.48 ] - e0) / dedx;
% X = [ -0.2508  -0.1725  -0.0941  -0.0157 ];  % x coordinates


==> anc/matlab/hn2mv1L3csv.m <==
%% hn2mv1L3csv.m  - Linear mv-analysis
%               Generate and save the 7 fund CSV file

load UEZ2014.mat;  % U  E_0  Z_0  dates  funds  legend
%{
legend =
  11 x 60 char array
    'U:  252 x 3 orthonormal matrix of risk vectors u: sum(u) = 0'
    'E_0:  1 x 4 matrix of total 2014 returns                    '
    'Z_0:  3 x 4 matrix of risk vector coordinates               '
    'dates:   253 x 10 string array of market days               '
    '         from 2013-12-31 to 2014-12-31 inclusive            '
    'funds :  4 x 3 string array of fund symbols                 '
    '         FBT - First Trust Biotechnology Index Fund         '
    '         XBI - SPDR S&P Biotech ETF                         '
    '         ZNS - Unattended long-short FBT-XBI portfolio      '
    '         CRP - Continually reallocated FBT-XBI portfolio    '
    'legend:  the above description                              '
------------------------------------------------------------------
          FBT       XBI       ZNS       CRP
    E_0 =
        0.4754    0.4497    0.4820    0.4732
    Z_0 =
       -0.0514   -0.2530    0.0000   -0.1030
        0.3163    0.3163    0.3163    0.3171
        0.0000    0.0000    0.0000    0.0024
%}

%% separate parts of E_0 and Z_0
E1 = E_0(1 : 2); E3 = E_0(3 : 4);
E2 = E1 * [ 0.75 0.50 0.25; 0.25 0.50 0.75 ];
Z1 = Z_0(:, 1 : 2); Z3 = Z_0(:, 3 : 4);
Z2 = Z1 * [ 0.75 0.50 0.25; 0.25 0.50 0.75 ];

%% generate adjusted closing prices for all seven funds
E_0 = [ E1, E2, E3];
Z_0 = [ Z1, Z2, Z3];
R_0 = U * Z_0 + ones(252, 1) * (E_0 / 252);
A_0 = ones(253, 7);
for i = 1 : 252
  A_0(i + 1, :) = A_0(i, :) + R_0(i, :);
end
A = 100 * A_0;
%{
    FBT       XBI       UIP       UIP2      UIP3      ZNS       CRP
----------------------------------------------------------------------
A(1 : 5, :) =
  100.0000  100.0000  100.0000  100.0000  100.0000  100.0000  100.0000
  100.4340  100.4920  100.4485  100.4630  100.4775  100.4192  100.4485
   99.8700  100.1690   99.9447  100.0195  100.0942   99.7937   99.9447
   99.5370   99.0170   99.4070   99.2770   99.1470   99.6697   99.4074
  101.3150  101.3980  101.3358  101.3565  101.3772  101.2938  101.3368

A(249: 253, :) =
  145.9680  141.9880  144.9730  143.9780  142.9830  146.9835  145.3803
  149.5540  145.2610  148.4808  147.4075  146.3342  150.6494  148.8968
  150.0170  145.7900  148.9603  147.9035  146.8467  151.0955  149.3781
  148.1510  144.2580  147.1778  146.2045  145.2312  149.1443  147.5921
  147.5440  144.9730  146.9013  146.2585  145.6157  148.2000  147.3214
%}

%% save the five-place results in the CSV file FXUZC7.csv
%  With 5 decimal places, the prices of UIP, UIP2, and UIP3 are
%  are exact combinations of the 3-place prices of FBT and XBI.
%{
fid = fopen('FXUZC7.csv', 'w');
fprintf(fid, 'date,FBT,XBI,UIP,UIP2,UIP3,ZNS,CRP\n');
for i = 1 : 253
  if i == 1
    fprintf(fid, '%10s', '2013-12-31');
  else
    fprintf(fid, '%10s', dates(i - 1, :));
  end
  fprintf(fid, ',%9.5f', A(i, :));
  fprintf(fid, '\n');
end
fclose(fid);
%}


==> anc/matlab/hn2mv1a.m <==
%% hn2mv1a.m  - How not to do mean-variance analysis
%              An example from 2014

%% load data
load FXUC2014.mat;  % A  dates  fundsA  legendA
%{
legendA =
  9 x 57 char array
    'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
    'dates:   253 x 10 string array of market days            '
    '         from 2013-12-31 to 2014-12-31 inclusive         '
    'fundsA:  4 x 3 string array of fund symbols              '
    '         FBT - First Trust Biotechnology Index Fund      '
    '         XBI - SPDR S&P Biotech ETF                      '
    '         UIP - Unattended FBT-XBI investment portfolio   '
    '         CRP - Continually reallocated FBT-XBI portfolio '
    'legendA: the above description                           '
%}

%% save CRP and remove it from A
aCRP = A(:, 4); A(:, 4) = [];

%% append unattended long portfolios to A so that
%    A(:, 1) = FBT,   A(:, 2) = XBI
%    A(:, 3) = UIP  = 0.75 * FBT + 0.25 * XBI
%    A(:, 4) = UIP2 = 0.50 * FBT + 0.50 * XBI
%    A(:, 5) = UIP3 = 0.25 * FBT + 0.75 * XBI
for i = 2 : 3
  t = i / 4;
  a = A(:, 1) * (1 - t) + A(:, 2) * t;
  A = [A, a];
end
%  now A is 253 x 5, but rank(A) = 2 since all adjusted
%  closing price vectors in A are convex combinations of the
%  FBT and XBI price vectors.

%% get asset moments from adjusted closing prices
ptf = Portfolio ;
ptf = estimateAssetMoments(ptf, A, 'dataformat', 'prices');
[mn, cv] = getAssetMoments(ptf);
 
%% annualize results over the 252 market days of 2014
E = 252 * mn';  % expected return = annualized means of daily returns
V = 251 * cv;   % covariance of return
  % n - 1 = 251 = Bessel's correction
  % https://en.wikipedia.org/wiki/Bessel%27s_correction
Sig = sqrt(diag(V))';  % standard deviation of return
%{
      FBT       XBI       UIP       UIP2      UIP3
E =
    0.4245    0.4324    0.4235    0.4244    0.4274
Sig =
    0.2656    0.3491    0.2777    0.2963    0.3203
V =
    0.0705    0.0804    0.0729    0.0753    0.0778   FBT
    0.0804    0.1219    0.0905    0.1008    0.1112   XBI
    0.0729    0.0905    0.0771    0.0815    0.0859   UIP
    0.0753    0.1008    0.0815    0.0878    0.0942   UIP2
    0.0778    0.1112    0.0859    0.0942    0.1026   UIP3
rank(V) = 5
%}

%% The above results are curious to say the least.
%  You start with a 253 x 5 adjusted closing price matrix of rank 2. It
%  represents the line in R^253 between FBT and XBI with the unattended
%  long portfolios UIP, UIP2, and UIP3 one quarter, one half, and three
%  quarters of the way from FBT to XBI, respectively. But, somehow,
%  though you started in a 2-dimensional linear subspace of R^253,
%  mean-variance analysis works in a 5-dimensional subspace of R^252.
%  Moreover, even though UIP and UIP2 are long portfolios of FBT and
%  XBI, they are "expected" to return less than either of their
%  constituents.

%% annualize the portfolio object with the above E and V
ptf = setAssetMoments(ptf, E, V);

%% compute five efficient portfolios evenly e-spaced from the
%  minimum to maximum e on the efficient frontier.
ptf = setDefaultConstraints(ptf);
P = estimateFrontier(ptf, 5);
%{
       FBT       CRP       ???       ???       XBI
P =
    1.0000    0.7500    0.5000    0.2500         0   FBT
         0    0.2500    0.5000    0.7500    1.0000   XBI
         0         0         0         0         0   UIP
         0         0         0         0         0   UIP2
         0         0         0         0         0   UIP3
%}

%% to see that P(:, 2) actually corresponds to CRP
rCRP = aCRP(2 : 253) ./ aCRP(1 : 252) - 1;  % daily return vector
eCRP = 252 * mean(rCRP);                % eCRP   = 0.4265
sigCRP = sqrt(252) * std(rCRP, 1);      % sigCRP = 0.2783
EP = E * P;
SigP = sqrt(diag(P' * V * P))';
%{
      FBT       CRP       ???       ???       XBI
EP =
    0.4245    0.4265    0.4285    0.4305    0.4324
SigP =
    0.2656    0.2783    0.2972    0.3211    0.3491
%}
%  The last computations shows that the continually reallocated
%  portfolio CRP is on the efficient frontier, exactly 1/4 of the way
%  from E(1) = eFBT to E(2) = eXBI. Indeed every point on the efficient
%  frontier represents a continually reallocated portfolio of FBT and
%  XBI. No unattend portfolio (other than FBT and XBI) is efficient.
%  It should be somewhat bothersome when you start with a 2-dimensional
%  system, A ~ [FBT, XBI, UIP, UIP2, UIP3], of normalized adjusted
%  closing prices, but require 5 dimensions to analyze it.

%% discount computations
R_d = 1 - A(1 : 252, :) ./ A(2 : 253, :);  % daily discount vectors
E_d = sum(R_d);    % anualized means of daily discounts
%{
      FBT       XBI       UIP       UIP2      UIP3
E_d =
    0.3534    0.3105    0.3457    0.3360    0.3243
(1 + E) .* (1 - E_d) =
    0.9211    0.9877    0.9314    0.9458    0.9645
%}
%  Mean (expected) daily returns, e_r, and discounts, e_d, are
%  incompatible with the theory of interest requirement,
%     (1 + e_r) * (1 - e_d) = 1,
%  though the relation
%     (1 + r) * (1 - d) = 1
%  is true on a daily basis.


==> anc/matlab/hn2mv1b.m <==
%% hn2mv1b.m  - How not to do mean-variance analysis
%              A final example to be compared with hn2mv1a.m.

%% load data
load FXZC2014.mat;  % A  dates  fundsA  legendA
%{
legendA =
  9 x 57 char array
    'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
    'dates:   253 x 10 string array of market days            '
    '         from 2013-12-31 to 2014-12-31 inclusive         '
    'fundsA:  4 x 3 string array of fund symbols              '
    '         FBT - First Trust Biotechnology Index Fund      '
    '         XBI - SPDR S&P Biotech ETF                      '
    '         ZNS - Unattended long-short FBT-XBI portfolio   '
    '         CRP - Continually reallocated FBT-XBI portfolio '
    'legendA: the above description                           '
%}

%% save CRP and remove it from A
aCRP = A(:, 4); A(:, 4) = [];

%% save ZNS and temporarily remove it from A
aZNS = A(:, 3); A(:, 3) = [];

%% append unattended long portfolios to A so that
%    A(:, 1) = FBT,   A(:, 2) = XBI
%    A(:, 3) = UIP  = 0.75 * FBT + 0.25 * XBI
%    A(:, 4) = UIP2 = 0.50 * FBT + 0.50 * XBI
%    A(:, 5) = UIP3 = 0.25 * FBT + 0.75 * XBI
for i = 1 : 3
  t = i / 4;
  a = A(:, 1) * (1 - t) + A(:, 2) * t;
  A = [A, a];
end

%% add bZNS back into the mix
A = [A, aZNS];  clear aZNS a i t;
%{
   now A ~ [ FBT, XBI, UIP, UIP2, UIP3, ZNS ] is 253 x 6, but
   rank(A) = 2 since all adjusted closing price vectors in A are
   affine combinations of the FBT and XBI price vectors.
%}

%% get asset moments from adjusted closing prices
ptf = Portfolio ;
ptf = estimateAssetMoments(ptf, A, 'dataformat', 'prices');
[mn, cv] = getAssetMoments(ptf);
%{
   rank(cv) = 5 only because of the limitations of double
   precision arithmetic. In fact rank(cv) = 6. 
%}
 
%% annualize results over the 252 market days of 2014
E = 252 * mn';  % expected return
V = 251 * cv;   % covariance of return
  % n - 1 = 251 = Bessel's correction
  % https://en.wikipedia.org/wiki/Bessel%27s_correction
Sig = sqrt(diag(V))';  % standard deviation of return
%{
       1        2        3        4        5        6
      FBT      XBI      UIP      UIP2     UIP3     ZNS
E =
    0.4245   0.4324   0.4235   0.4244   0.4274   0.4275
Sig =
    0.2656   0.3491   0.2777   0.2963   0.3203   0.2605
V =
    0.0705   0.0804   0.0729   0.0753   0.0778   0.0682   FBT
    0.0804   0.1219   0.0905   0.1008   0.1112   0.0703   XBI
    0.0729   0.0905   0.0771   0.0815   0.0859   0.0686   UIP
    0.0753   0.1008   0.0815   0.0878   0.0942   0.0691   UIP2
    0.0778   0.1112   0.0859   0.0942   0.1026   0.0697   UIP3
    0.0682   0.0703   0.0686   0.0691   0.0697   0.0678   ZNS
%}
%  now the efficient frontier is the (e,sig)-path of all continually
%  reallocated long portfolios in ZNS and XBI.

%% compute the (e,sig) statistics for CRP in two ways
rCRP = aCRP(2 : 253) ./ aCRP(1 : 252) - 1;
eCRP = sum(rCRP);                     % eCRP   = 0.4265
sigCRP = sqrt(252) * std(rCRP, 1);    % sigCRP = 0.2783
pCRP = zeros(6, 1);
pCRP(1) = 0.75; pCRP(2) = 0.25;
eCRP = E * pCRP;                      % eCRP   = 0.4265
sigCRP = sqrt(pCRP' * V * pCRP);      % sigCRP = 0.2783

%% extend covariance statistics to include CRP
V1 = pCRP' * V;
%  = 0.0730    0.0908    0.0773    0.0817    0.0862    0.0687
V2 = pCRP' * V * pCRP;
%  = 0.0774
VE = [V; V1]; VE = [VE, [V1'; sigCRP^2]];  % V extended

%%  exended table based on above computations
%{
       1        2        3        4        5        6        7
      FBT      XBI      UIP      UIP2     UIP3     ZNS      CRP
[E, eCRP] =
    0.4245   0.4324   0.4235   0.4244   0.4274   0.4275   0.4265
[Sig, sigCRP] =
    0.2656   0.3491   0.2777   0.2963   0.3203   0.2605   0.2783
VE =
    0.0705   0.0804   0.0729   0.0753   0.0778   0.0682   0.0730   FBT
    0.0804   0.1219   0.0905   0.1008   0.1112   0.0703   0.0908   XBI
    0.0729   0.0905   0.0771   0.0815   0.0859   0.0686   0.0773   UIP
    0.0753   0.1008   0.0815   0.0878   0.0942   0.0691   0.0817   UIP2
    0.0778   0.1112   0.0859   0.0942   0.1026   0.0697   0.0862   UIP3
    0.0682   0.0703   0.0686   0.0691   0.0697   0.0678   0.0687   ZNS
    0.0730   0.0908   0.0773   0.0817   0.0862   0.0687   0.0774   CRP
%}



==> anc/matlab/hn2mv2.m <==
%% hn2mv2.m  - To compute the unattended portfolio path
%             from FBT to XBI (traditional, non-linear model)

%% load data
load FXUC2014.mat;  %  A  dates  fundsA  legendA
%{
fundsA =
  4 x 3 char array
    'FBT'
    'XBI'
    'UIP'
    'CRP'
legendA =
  9 x 57 char array
    'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
    'dates:   253 x 10 string array of market days            '
    '         from 2013-12-31 to 2014-12-31 inclusive         '
    'fundsA:  4 x 3 string array of fund symbols              '
    '         FBT - First Trust Biotechnology Index Fund      '
    '         XBI - SPDR S&P Biotech ETF                      '
    '         UIP - Unattended FBT-XBI investment portfolio   '
    '         CRP - Continually reallocated FBT-XBI portfolio '
    'legendA: the above description                           '
%}

%% compute (e, sig) for nT points along the unattended portfolio path
nT   = 51;
T    = 0 : 1/(nT - 1) : 1; % parametrize nT points along the path
AT   = A(:, 1) * T + A(:, 2) * (1 - T); % unattended price vectors
RT   = AT(2:253, :) ./ AT(1:252, :) - 1; % unattended return vectors
ET   = 252 * mean(RT); % nT mean daily returns (annualized)
SigT = sqrt(252) * std(RT, 1); % nT standard deviations of return

%% display the (e, sig) points scaled by 100
E = 100 * ET; Sig = 100 * SigT;
for i = 1 : nT
  fprintf(' (%.2f,%.2f)', E(i), Sig(i));
  if mod(i, 5) == 1; fprintf('\n'); end
end
%{
% for nT = 51
% the first point is the (e, sig) of XBI
% the last  point is the (e, sig) of FBT
  (43.24,34.91)
  (43.20,34.67) (43.15,34.42) (43.10,34.18) (43.06,33.94) (43.02,33.71)
  (42.97,33.48) (42.93,33.25) (42.90,33.02) (42.86,32.80) (42.82,32.57)
  (42.79,32.36) (42.75,32.14) (42.72,31.93) (42.69,31.72) (42.66,31.51)
  (42.63,31.31) (42.61,31.11) (42.58,30.91) (42.56,30.72) (42.53,30.53)
  (42.51,30.34) (42.49,30.16) (42.47,29.98) (42.46,29.80) (42.44,29.63)
  (42.43,29.46) (42.41,29.29) (42.40,29.13) (42.39,28.97) (42.38,28.81)
  (42.37,28.66) (42.36,28.51) (42.36,28.37) (42.35,28.23) (42.35,28.09)
  (42.35,27.96) (42.35,27.83) (42.35,27.71) (42.35,27.59) (42.35,27.47)
  (42.36,27.36) (42.36,27.26) (42.37,27.15) (42.38,27.06) (42.39,26.96)
  (42.40,26.87) (42.41,26.79) (42.42,26.71) (42.44,26.63) (42.45,26.56)
%}


==> anc/matlab/hn2mv3.m <==
%% hn2mv3.m - The mean periodic return/discount problem

%% quarterly adjusted closing prices
a     = [ 100, 150, 50, 150, 125 ];

%% annualized mean quarterly return
r     = a(2 : 5) ./ a(1 : 4) - 1;
e_r   = 4 * mean(r);        % e_r     =  1.6667
sig_r = 2 * std(r, 1);      % sig_r   =  2.0069

%% annualized mean quarterly discount
d     = 1 - a(1 : 4) ./ a(2 : 5);
e_d   = 4 * mean(d);        % e_d     = -1.2000
sig_d = 2 * std(d, 1);      % sig_d   =  2.0580

%% annualized mean quarterly change in  year-to-date return
df_0  = diff(a) / a(1);
e_0   = 4 * mean(df_0);     % e_0     =  0.2500
sig_0 = 2 * std(df_0, 1);   % sig_0   =  1.5155

%% annualized mean quarterly change in date-to-end-of-year discount
df_1  = diff(a) / a(5);
e_1   = 4 * mean(df_1);     % e_1     =  0.2000
sig_1 = 2 * std(df_1, 1);   % sig_1   =  1.2124

%% return-discount relationship as per "The Theory of Interest"
one = (1 + e_0) * (1 - e_1);      % one      =  1

%% meaningless, nonlinear return-discount relationship
not_one = (1 + e_r) * (1 - e_d);  % not_one  =  5.8667


==> anc/matlab/hn2mvR.m <==
%% hn2mvR.m  - How not to do mean-variance analysis
%             Rank comparison

%% load data
load FXZC2014.mat;  % A  dates  fundsA  legendA
%{
legendA =
  9 x 57 char array
    'A: 253 x 4 matrix of 0-normalized adjusted closing prices'
    'dates:   253 x 10 string array of market days            '
    '         from 2013-12-31 to 2014-12-31 inclusive         '
    'fundsA:  4 x 3 string array of fund symbols              '
    '         FBT - First Trust Biotechnology Index Fund      '
    '         XBI - SPDR S&P Biotech ETF                      '
    '         ZNS - Unattended long-short FBT-XBI portfolio   '
    '         CRP - Continually reallocated FBT-XBI portfolio '
    'legendA: the above description                           '
%}

%% extend the adjusted closing price matrix A
%  to the seven column matrix AA with
%  AA ~ [FBT, XBI, UIP, UIP2, UIP3, ZNS, CRP]
AA = zeros(253, 7);
AA(:, [1,2]) = A(:, [1,2]);
AA(:, [3,4,5]) = A(:, [1,2]) * [0.75, 0.50, 0.25; 0.25, 0.50, 0.75];
AA(:, 6) = A(:, 3);
AA(:, 7) = A(:, 4);
%  now rank(AA) = 3 but rank(AA(:, [1:6])) = 2


%% the linear model
R_0 = diff(AA)/100;
E_0 = sum(R_0);
Z_0 = R_0 - ones(252, 1) * (E_0 / 252);
V_0 = Z_0' * Z_0;
%{
    rank(R_0) = 3;   rank(R_0(:, [1:6])) = 2;
    rank(Z_0) = 3;   rank(Z_0(:, [1:6])) = 2;
    rank(V_0) = 3;   rank(V_0([1:6], [1:6])) = 2;
-----------------------------------------------------------------------
      FBT      XBI      UIP      UIP2     UIP3     ZNS      CRP
E_0 =
    0.4754   0.4497   0.4690   0.4626   0.4562   0.4820   0.4732
V_0 =

    0.1027   0.1131   0.1053   0.1079   0.1105   0.1001   0.1056   FBT
    0.1131   0.1641   0.1258   0.1386   0.1513   0.1001   0.1264   XBI
    0.1053   0.1258   0.1104   0.1156   0.1207   0.1001   0.1108   UIP
    0.1079   0.1386   0.1156   0.1232   0.1309   0.1001   0.1160   UIP2
    0.1105   0.1513   0.1207   0.1309   0.1411   0.1001   0.1212   UIP3
    0.1001   0.1001   0.1001   0.1001   0.1001   0.1001   0.1003   ZNS
    0.1056   0.1264   0.1108   0.1160   0.1212   0.1003   0.1112   CRP
%}

%% the traditional, nonlinear model
R = AA(2:253, :) ./ AA(1:252, :) - 1;
E = sum(R);
Z = R - ones(252, 1) * (E / 252);
V = Z' * Z;
%{
    rank(R) = 6;      rank(R(:, [1:6])) = 6;
    rank(Z) = 6;      rank(Z(:, [1:6])) = 6;
    rank(V) = 5;      rank(V([1:6], [1:6])) = 5;      both should be 6
-----------------------------------------------------------------------
      FBT      XBI      UIP      UIP2     UIP3     ZNS      CRP
E =
    0.4245   0.4324   0.4235   0.4244   0.4274   0.4275   0.4265
V =
    0.0705   0.0804   0.0729   0.0753   0.0778   0.0682   0.0730   FBT
    0.0804   0.1219   0.0905   0.1008   0.1112   0.0703   0.0908   XBI
    0.0729   0.0905   0.0771   0.0815   0.0859   0.0686   0.0773   UIP
    0.0753   0.1008   0.0815   0.0878   0.0942   0.0691   0.0817   UIP2
    0.0778   0.1112   0.0859   0.0942   0.1026   0.0697   0.0862   UIP3
    0.0682   0.0703   0.0686   0.0691   0.0697   0.0678   0.0687   ZNS
    0.0730   0.0908   0.0773   0.0817   0.0862   0.0687   0.0774   CRP
%}


